Charge and energy deposition in the McDIPPER framework

In this short note we present aspects of the energy and charge deposition within the McDIPPER, a novel 3D resolved model for the initial state of ultrarelativistic Heavy-Ion collisions based on the $k_\perp$-factorized Color Glass Condensate hybrid approach. This framework is a initial-state Monte Carlo event generator which deposits the relevant conserved charges (energy, charge and baryon densities) both in the midrapidity and forward/backward regions of the collision. The event-by-event generator computes the gluon and (anti-) quark phase-space densities using the IP-Sat model, from where the conserved charges can be extracted directly. In this work we present the centrality and collision energy dependence for the deposited conserved quantities at midrapidity and the full event, the so-called $4\pi$ solid angle range.

==> Data/VolumeFig/volumefigure.py <==
import numpy as np
import matplotlib as mpl
import matplotlib.pyplot as plt


import plotly.graph_objects as go
import plotly.io as pio

import nmmn.plots
wolfram=nmmn.plots.wolframcmap() # for Mathematica's cmap
parula=nmmn.plots.parulacmap() # for MATLAB's cmap
turbo=nmmn.plots.turbocmap() # Turbo

SCHEME =turbo

NX=151
NY=151
NETA=101

EV=0

RawData=np.transpose(np.loadtxt("Event_"+str(EV)+"_charges.dat"))

ETA_t= RawData[0]
X_t= RawData[1]
Y_t= RawData[2]
EG_t = RawData[3]
EQ_t = RawData[4]
NU_t = RawData[5]
ND_t = RawData[6]

ETOT_t = EG_t+ EQ_t
Q_t= (2*NU_t-ND_t)/3.
B_t= (NU_t+ND_t)/3.


##### E-density 


fig = go.Figure(data=go.Volume(
    x=ETA_t,
    y=X_t,
    z=Y_t,
    value=ETOT_t,
    isomin=0.5,
    isomax=140,
    opacity=0.14, # needs to be small to see through all surfaces
    surface_count=17, # needs to be a large number for good volume rendering
    ))

fig.update_layout(scene_aspectmode='manual',
                  scene_aspectratio=dict(x=1.5, y=1, z=1))

fig.update_layout(scene = dict(
                    xaxis = dict(
                         backgroundcolor="white",
                         gridcolor="silver",
                         showbackground=True,
                         zerolinecolor="white",),
                    yaxis = dict(
                        backgroundcolor="white",
                        gridcolor="silver",
                        showbackground=True,
                        zerolinecolor="white"),
                    zaxis = dict(
                        backgroundcolor="white",
                        gridcolor="silver",
                        showbackground=True,
                        zerolinecolor="white",),
                    xaxis_title='η',
                    yaxis_title='x (fm)',
                    zaxis_title='y (fm)',),
                    width=700,
                    margin=dict(
                    r=10, l=10,
                    b=10, t=10)
                  )
RAT=0.9
fig.update_layout(scene_camera = dict(
    eye=dict(x=2*RAT, y=2.1*RAT, z=0.4*RAT)
))


pio.write_image(fig,"Event_3D_Energy.pdf")

##### B-density 


EtaRE= ETA_t.reshape(NETA,NX,NY)
XRE= X_t.reshape(NETA,NX,NY)
YRE= Y_t.reshape(NETA,NX,NY)
BRE= B_t.reshape(NETA,NX,NY)


fig = go.Figure(data=go.Volume(
    x=ETA_t,
    y=X_t,
    z=Y_t,
    value=B_t,
    isomin=0.05,
    isomax=1.4,
    opacity=0.12, # needs to be small to see through all surfaces
    surface_count=18, # needs to be a large number for good volume rendering
    colorbar=None,
    ))

fig.update_layout(scene_aspectmode='manual',
                  scene_aspectratio=dict(x=1.5, y=1, z=1))

fig.update_layout(scene = dict(
                    xaxis = dict(
                         backgroundcolor="white",
                         gridcolor="silver",
                         showbackground=True,
                         zerolinecolor="white",),
                    yaxis = dict(
                        backgroundcolor="white",
                        gridcolor="silver",
                        showbackground=True,
                        zerolinecolor="white"),
                    zaxis = dict(
                        backgroundcolor="white",
                        gridcolor="silver",
#                         griddash="dot",
                        showbackground=True,
                        zerolinecolor="white",),
                    xaxis_title='η',
                    yaxis_title='x (fm)',
                    zaxis_title='y (fm)',),
                    width=700,
                    margin=dict(
                    r=10, l=10,
                    b=10, t=10)
                  )
RAT=0.9
fig.update_layout(scene_camera = dict(
    eye=dict(x=2*RAT, y=2.1*RAT, z=0.4*RAT)
))

pio.write_image(fig,"Event_3D_BCharge.pdf")



